Stationary Schr\"odinger Equation and Darwin Term from Maximal Entropy Random Walk

We describe particles in a potential by a special diffusion process, the maximal entropy random walk (MERW) on a lattice. Since MERW originates in a variational problem, it shares the linear algebra of Hilbert spaces with quantum mechanics. The Born rule appears from measurements between equilibrium states in the past and the same equilibrium states in the future. Introducing potentials by the observation that time, in a gravitational field running in different heights with a different speed, MERW respects the rule that all trajectories of the same duration are counted with equal probability. In this way, MERW allows us to derive the Schr\"odinger equation for a particle in a potential and the Darwin term of the nonrelativistic expansion of the Dirac equation. Finally, we discuss why quantum mechanics cannot be simply a result of MERW, but, due to the many analogies, MERW may pave the way for further understanding.

==> groundstateEntropy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23026,        623]
NotebookOptionsPosition[     22254,        594]
NotebookOutlinePosition[     22593,        609]
CellTagsIndexPosition[     22550,        606]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Free", " ", "Particle", " ", "in", " ", "a", " ", "box"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "plot", " ", "increase", " ", "of", " ", "entropy", " ", "during", " ", 
    "iteration", " ", "and", " ", "compare", " ", "final", " ", 
    "distribution", " ", "with", " ", "Gaussian", " ", "and", " ", "quantum", 
    " ", "mechanical", " ", "ground", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "choose", " ", "maximal", " ", "number", " ", "of", " ", "iterations", 
     " ", "with", " ", "n"}], "=", 
    RowBox[{"2", "^", "iterpowmax"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"iterpowmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"choose", " ", "x"}], "-", "values"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmin", "=", 
     RowBox[{"-", "0.5"}]}], ";", 
    RowBox[{"xmax", "=", "0.5"}], ";", 
    RowBox[{"powdelta", "=", "5"}], ";", 
    RowBox[{"delta", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"xmax", "-", "xmin"}], ")"}], "*", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"-", "powdelta"}], ")"}]}]}]}], ";", 
    RowBox[{"xv", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "xmin", ",", "xmax", ",", "delta"}], "}"}]}], 
      "]"}]}], ";", 
    RowBox[{"xbar", "=", 
     RowBox[{"Mean", "[", "xv", "]"}]}], ";", 
    RowBox[{"Nx", "=", 
     RowBox[{"Length", "[", "xv", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nmid", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nx", "+", "1"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"imax", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nx", "+", "1"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"quantum", " ", "mechanical", " ", "ground", " ", "state"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alphav", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"a", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "Pi", ",", 
         RowBox[{"Pi", "*", "delta"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psiQM", "=", 
     RowBox[{
      RowBox[{"Sin", 
       StyleBox["[", "Code"], "alphav", "]"}], "/", 
      RowBox[{"N", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"Sin", 
           StyleBox["[", "Code"], "alphav", "]"}], "^", "2"}], "]"}], "]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"choose", " ", "step", " ", "matrix", " ", "$M$"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "Nx"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "Nx"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"l", ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"l", "+", "1"}], ",", "l"}], "]"}], "]"}], "=", "1"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", 
        RowBox[{"Nx", "-", "2"}]}], "}"}]}], "]"}], ";", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"[", 
         RowBox[{"l", ",", "l"}], "]"}], "]"}], "=", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "Nx"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "see", " ", "the", " ", "result", " ", "of", " ", "diagonalisation"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi", "=", 
     RowBox[{"Eigensystem", "[", 
      RowBox[{"M", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdag", "=", 
     RowBox[{"N", "[", 
      RowBox[{"psi", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdae1", "=", 
     RowBox[{"N", "[", 
      RowBox[{"psi", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ";", 
    RowBox[{"N", "[", 
     RowBox[{"lambdae2", "=", 
      RowBox[{"psi", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psig", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"psi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"psi", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], "^", "2"}], "]"}], "]"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psie1", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"psi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"psi", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "^", "2"}], "]"}], "]"}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psie2", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"psi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}], "/", 
       RowBox[{"N", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"psi", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], "^", "2"}], "]"}], "]"}], 
        "]"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"psig", ",", "psie1", ",", "psie2"}], "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"True", ",", "True", ",", "True", ",", "False"}], "}"}]}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"xmin", ",", "xmax"}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Red", ",", "Orange", ",", "Green"}], "}"}]}]}], 
     "]"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "plot", " ", "Entropy", " ", "for", " ", "evolution", " ", "to", " ", 
     "ground", " ", "state", " ", "of", " ", "free", " ", "particle"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entropy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "iterpowmax", "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"2", "^", "iterpow"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"imax", "=", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"imax", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Nx", "+", "1"}], ")"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"psi", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "xmin", ",", "xmax", ",", "delta"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"psi", "[", 
         RowBox[{"[", "imax", "]"}], "]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"psi", "=", 
           RowBox[{"M", ".", "psi"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"psi", "=", 
           RowBox[{"psi", "/", 
            RowBox[{"N", "[", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Total", "[", 
               RowBox[{"psi", "^", "2"}], "]"}], "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rho", "=", 
        RowBox[{"psi", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"alte", " ", "Version", "\[IndentingNewLine]", "S"}], "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"psi", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "\[NotEqual]", "0"}], "&&", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[NotEqual]", "0"}],
                "&&", 
               RowBox[{
                RowBox[{"psi", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}]}], ",", 
              
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"psi", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", 
                 RowBox[{"psi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "/", "lambdag"}]}], ",", 
              "1"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "Nx"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "Nx"}], "}"}]}], "]"}]}], ";"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"nextpsi", "=", 
        RowBox[{"M", ".", "psi"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"nextpsi", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], "&&", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[NotEqual]", "0"}], "&&", 
             RowBox[{
              RowBox[{"psi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "\[NotEqual]", "0"}]}], ",", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"psi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/", 
              RowBox[{"nextpsi", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "Nx"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "Nx"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "Nx"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "Nx"}], "}"}]}], "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"entropy", "[", 
         RowBox[{"[", "iterpow", "]"}], "]"}], "=", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "#"}], "*", 
              RowBox[{"Log2", "[", "#", "]"}]}], "&"}], ",", "S", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], ".", "rho"}], "]"}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"entropy", "[", 
         RowBox[{"[", "iterpow", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"iterpow", ",", "1", ",", "iterpowmax"}], "}"}]}], "]"}], ";", 
    
    RowBox[{"ListPlot", "[", 
     RowBox[{"entropy", ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<n\>\"", ",", "\"\<H\>\""}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Italic", ",", "14", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], 
      ",", 
      RowBox[{"TicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Plain"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "plot", " ", "final", " ", "distribution", " ", "and", " ", "compare", 
      " ", "with", " ", "Gaussian", " ", "and", " ", "with", " ", "Cos"}], 
     "-", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"psiQM", "/", 
        RowBox[{"psiQM", "[", 
         RowBox[{"[", "imax", "]"}], "]"}]}], ",", 
       RowBox[{"psi", "/", 
        RowBox[{"psi", "[", 
         RowBox[{"[", "imax", "]"}], "]"}]}], ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xv", "-", "xbar"}], ")"}], "^", "2"}], 
          RowBox[{"2.", "*", 
           RowBox[{"2.", "/", "3."}], "*", 
           RowBox[{"delta", "^", "2"}], "*", "n"}]]}], "]"}]}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False", ",", "True"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"xmin", ",", "xmax"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", "Orange", ",", "Green"}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.6445555241439*^9, {3.64455557365561*^9, 3.644555643849031*^9}, {
   3.644555761984672*^9, 3.6445558076473627`*^9}, {3.64455585580407*^9, 
   3.64455590484825*^9}, {3.644555958966626*^9, 3.644556033727261*^9}, {
   3.644556071831882*^9, 3.644556085894863*^9}, {3.6445561398089733`*^9, 
   3.6445561856313057`*^9}, {3.6445562281928997`*^9, 3.644556297226427*^9}, {
   3.644556354762918*^9, 3.644556364109398*^9}, {3.64455642355931*^9, 
   3.6445566717156773`*^9}, {3.6456124753191137`*^9, 
   3.6456124895881243`*^9}, {3.6456127215342083`*^9, 3.64561272827787*^9}, {
   3.645614499570375*^9, 3.645614523118547*^9}, {3.645614667492758*^9, 
   3.6456146719319057`*^9}, {3.645616059582026*^9, 3.645616060606161*^9}, 
   3.645616460837*^9, 3.645616504060725*^9, 3.6456165373046103`*^9, {
   3.645616719975217*^9, 3.6456167445071993`*^9}, 3.645616780664919*^9, {
   3.6456168119114637`*^9, 3.6456168257152433`*^9}, {3.64561688671911*^9, 
   3.645616950569615*^9}, {3.645617049070196*^9, 3.645617145815054*^9}, {
   3.645617180041429*^9, 3.64561718729841*^9}, {3.6456173573105783`*^9, 
   3.645617373241768*^9}, {3.645617436509474*^9, 3.645617502439877*^9}, 
   3.6456176288561163`*^9, 3.645617750866123*^9, 3.645617823261797*^9, {
   3.645617891580784*^9, 3.645617901574757*^9}, {3.6456181446435328`*^9, 
   3.645618199952001*^9}, {3.645618235520876*^9, 3.645618362577582*^9}, 
   3.645618508443192*^9, {3.645618554872121*^9, 3.6456185641393642`*^9}, {
   3.645618731468556*^9, 3.645618751798655*^9}, {3.645618783118764*^9, 
   3.6456188033844957`*^9}, {3.645618836170982*^9, 3.6456188644081783`*^9}, {
   3.645618920857273*^9, 3.645619008550454*^9}, 3.645619045485243*^9, {
   3.6456198560271873`*^9, 3.6456198933833923`*^9}, {3.64561995429557*^9, 
   3.645620014100173*^9}, {3.6456200817942877`*^9, 3.645620103250292*^9}, {
   3.6456277463335333`*^9, 3.6456277532402067`*^9}, {3.645627864694996*^9, 
   3.6456279361066628`*^9}, {3.645628069713694*^9, 3.6456280925871687`*^9}, {
   3.645628387165771*^9, 3.6456284271720257`*^9}, {3.64562846130884*^9, 
   3.645628548973179*^9}, 3.645631022617894*^9, {3.6456310951818027`*^9, 
   3.645631208843364*^9}, {3.6456312688947163`*^9, 3.645631299890287*^9}, 
   3.645631358666634*^9, {3.645631398856483*^9, 3.6456314234298286`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1.4268790351461547`"], "Print",
 CellChangeTimes->{3.645631424664538*^9}],

Cell[BoxData["1.5150077404977398`"], "Print",
 CellChangeTimes->{3.6456314246773577`*^9}],

Cell[BoxData["1.5528329398470353`"], "Print",
 CellChangeTimes->{3.645631424677966*^9}],

Cell[BoxData["1.5699433837494607`"], "Print",
 CellChangeTimes->{3.645631424678474*^9}],

Cell[BoxData["1.577767212419732`"], "Print",
 CellChangeTimes->{3.645631424681237*^9}],

Cell[BoxData["1.5810542644743981`"], "Print",
 CellChangeTimes->{3.645631424696162*^9}],

Cell[BoxData["1.5814119049140571`"], "Print",
 CellChangeTimes->{3.645631424696582*^9}],

Cell[BoxData["1.5812994426091966`"], "Print",
 CellChangeTimes->{3.645631424703895*^9}],

Cell[BoxData["1.5812938492153987`"], "Print",
 CellChangeTimes->{3.645631424716173*^9}],

Cell[BoxData["1.5812938417811624`"], "Print",
 CellChangeTimes->{3.645631424738554*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.019444444444444445`],
      AbsoluteThickness[1.6], 
     PointBox[{{1., 1.4268790351461547`}, {2., 1.5150077404977398`}, {3., 
      1.5528329398470353`}, {4., 1.5699433837494607`}, {5., 
      1.577767212419732}, {6., 1.5810542644743981`}, {7., 
      1.5814119049140571`}, {8., 1.5812994426091966`}, {9., 
      1.5812938492153987`}, {10., 1.5812938417811624`}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"n\"", TraditionalForm], 
    FormBox["\"H\"", TraditionalForm]},
  AxesOrigin->{0, 1.4191523916577595`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Directive[
    RGBColor[0, 0, 1], Italic, 14, FontFamily -> "Helvetica"],
  Method->{},
  PlotRange->{{0., 10.}, {1.4268790351461547`, 1.5814119049140571`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    RGBColor[0, 0, 1], Plain]]], "Output",
 CellChangeTimes->{3.645631424763049*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.016666666666666666`], AbsoluteThickness[
      1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEP9jOggHv7dbZo7lkmvtMewr+zn2tZps2OHyeg
/Fv7Wedf1WObcgnKv7E/eeW6ZY9qb0D51/Zbf2OziNW+B+Vf2X8iY52l9fGH
UP6l/ddkOVU/+zyB8i/sP2NdnzZvwTMo/8x+R3HR7IY9L6D8E/sXL+TTTJv9
Cso/sn/D3oaPmyzeQPkH9rv1Gp3PnvAWyt+x/7busTDH+e+g/A37N8R8Pz89
6T2Uv2C/qurFxb03YHwY+ACTt1dDkd9gj6p/hz2q+QfsUe0/Yr8RxX0n7Jei
uP+MvROK/y7Yn0Xx/yV71PC5Yo8aftfs7VHC94Z9Kkr437JnQ4mfO/biKPF3
z94GJX4f2LPHiBirLVtoAwB6Vqb3
       "]]}, {}, 
     {RGBColor[1, 0.5, 0], PointSize[0.016666666666666666`], 
      AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEP9te0HxDKaH9lD+Hf2+/P7Lo2Tvk1lH9n/6XV
NdzNO2D8W/tDmm2327m9gfJv7Jfg7WljOAPjX9ufMydykq3nWyj/yv5uCS21
or0w/qX9edEJy5Q03kH5F/YfOP8v604HjH9m//2A/T1m92H8E/tXJTcuuqT1
Hso/st850SA3NhvGP7A/ZH92Qf8CGH/HfvczmWW6p2D8Dfs/ZB/4y/ECxl+w
P4fhez/DLxgfBj7A5O1R5TfYo+rfYY9q/gF7VPuP2KO674Q9qvvP2KP674I9
qv8v2aOGzxV71PC7Zo8avjfsUcP/lj1q/NyxR42/e/ao8fvAHhb/ALgUq6g=

       "]]}}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.016666666666666666`], AbsoluteThickness[
      1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQDQEP9jOggHv7a3I09iwT32kP4d/Z75eZYbPjxwko
/9b+jfuu6LFNuQTl39i/d+raZY9qb0D51/ZfOsBqEat9D8q/sn/7sbWW1scf
QvmX9j+q5VD97PMEyr+wf96yurR5C55B+Wf2/5kskt2w5wWUf2J/pCmfZtrs
V1D+kf0M2Q0fN1m8gfIP7DcIMTqfPeEtlL9j/xXuY2GO899B+Rv2f/D5fn56
0nsof8F+WcWLi3tvwPgw8AEmb48qv8EeVf8Oe1TzD9ij2n/EHtV9J+xR3X/G
HtV/F+xR/X/JHjV8rtijht81e9TwvWGPGv637FHj5449avzds0eN3wfwcAAA
tJynrA==
       "]]}, {}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-0.5, 0.5}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6456314248683853`*^9}]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{127, Automatic}, {Automatic, -10}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 17047, 445, 1642, "Input"],
Cell[CellGroupData[{
Cell[17652, 471, 87, 1, 23, "Print"],
Cell[17742, 474, 89, 1, 23, "Print"],
Cell[17834, 477, 87, 1, 23, "Print"],
Cell[17924, 480, 87, 1, 23, "Print"],
Cell[18014, 483, 86, 1, 23, "Print"],
Cell[18103, 486, 87, 1, 23, "Print"],
Cell[18193, 489, 87, 1, 23, "Print"],
Cell[18283, 492, 87, 1, 23, "Print"],
Cell[18373, 495, 87, 1, 23, "Print"],
Cell[18463, 498, 87, 1, 23, "Print"]
}, Open  ]],
Cell[18565, 502, 1400, 35, 256, "Output"],
Cell[19968, 539, 2270, 52, 283, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

